Evaluating Real Time Finite Temperature Feynman Amplitudes

We construct a program to calculate Feynman amplitudes at finite temperature in the real time Keldysh formalism using the symbolic manipulation program {\it Mathematica}. As an example, the usefulness of this program is demonstrated by proving the finite temperature Ward identity for QED in a second order effective theory.

==> MathFeynman.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 3.0,
MathReader 3.0, or any compatible application. The data for the notebook 
starts with the line of stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     39853,        733]*)
(*NotebookOutlinePosition[     40669,        761]*)
(*  CellTagsIndexPosition[     40625,        757]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    \(\(\nOff[General::spell]; \nOff[General::spell1]; \n
    Clear[DR, DA, DF, howmany, symb, node, extvert, extbarevert, extcorrvert, 
      intvert, intbarevert, intcorrvertthree, extind, intind, prop, indices, 
      loopvar, ecvthree, ecvfour, \n\thowmany, choice, symchoice, extlegs, 
      numintind, extind, indset, ind, intindset, \n\tintind, xx, yy, zz, ww, 
      numindices]; \n\t\ \ \ \ \ \ \ \ \ \ \ \ \ \)\)], "Input",
  CellMargins->{{45, Inherited}, {Inherited, Inherited}},
  CellOpen->False],

Cell[BoxData[
    \(\(\n\n (*\ Gets\ initial\ input\ from\ the\ user\ *) \n\n
    extlegs = Input["\<Number of External Legs\>"]; \n
    For[xx = 1, xx < extlegs + 1, 
      \n{extlegMom[xx], extind[xx]} = 
        Input[StringForm["\<External Leg ``: {Momentum,Index}\>", xx]]; \n
      \(xx++\)]; \n\nextindset = {}; \n
    For[xx = 1, xx < extlegs + 1, \n
      If[\(! MemberQ[extindset, extind[xx]]\), 
        AppendTo[extindset, extind[xx]]]; \n\(xx++\)]; \n
    numextind = Length[extindset]; \n\n\n\n\n
    Clear[numintind, intind, intindset]; \n
    numintind = Input["\<Number of Internal Indices\>"]; \n
    If[numintind > 0, \n\t\ \ \ \ 
      intindset = Input["\<Internal Index Set: {d,e,...}\>"]; \n\ \ \ \ \ \ \ 
      Do[intind[xx] = intindset[\([xx]\)], {xx, 1, numintind}]; ]; \n
    loopvar = Input["\<Loop Variables: {P1,P2,...}\>"]; \n\n
    For[xx = 1, xx < numextind + 1, \nind[xx] = extindset[\([xx]\)]; \n
      \(xx++\)]; \n
    For[xx = numextind + 1, xx < numextind + numintind + 1, \n
      ind[xx] = intind[xx - numextind]; \n\(xx++\)]; \n\n
    extcorrvertthree = Input["\<Number of Corrected 3-Point Vertices\>"]; \n
    For[xx = 1, xx < extcorrvertthree + 1, \n
      \ \ \ \ \ \ \ \ {ecvthreeMom[xx], ecvthreeOg[xx], ecvthreeMid[xx], 
          ecvthreeTm[xx]} = \n\ \ \ \ \t\t
        Input[StringForm[
            "\<Corrected 3-Point Vertex ``: {Subscript, Index1, Index2, \
Index3} \>", xx]]; \n\t\ \ \ \ \ \ 
      threeLabSet[xx] = 
        Input[StringForm[
            "\<Corrected 3-Point Vertex ``: {Mom1, Mom2, Mom 3}\>", xx]]; \n\t
      \(xx++\)]; \n\n\n\n
    extcorrvertfour = Input["\<Number of Corrected 4-Point Vertices\>"]; \n
    For[xx = 1, xx < extcorrvertfour + 1, \n
      \t\ {ecvfourMom[xx], ecvfourOne[xx], ecvfourTwo[xx], ecvfourThree[xx], 
          ecvfourFour[xx]} = \n\t\t
        Input[StringForm[
            "\<Corrected 4-Point Vertex ``: {Subscript, Index1, Index2, \
Index3, Index4}\>", xx]]; \n\t
      fourLabSet[xx] = 
        Input[StringForm[
            "\<Corrected 4-Point Vertex ``: {Mom1, Mom2, Mom3, Mom4}\>", 
            xx]]; \n\(xx++\)]; \n\n\nClear[numtau, tau, tauset]; \n
    numtau = Input["\<Number of Tau's\>"]; \n
    If[numtau > 0, \n\ \ \ \ \ \ 
      tauset = Input["\<Set of Indices for Tau's: {a,b,...}\>"]; \n
      \ \ \ \ \ \ Do[tau[xx] = tauset[\([xx]\)], {xx, 1, numtau}]; ]; \n\n
    prop = Input["\<Number of Propagators\>"]; \n
    For[xx = 1, xx < prop + 1, \n
      \t\ \ \ \ \ \ \ {propMom[xx], propOg[xx], propTm[xx]} = \ \ \ 
        Input[StringForm["\<Propagator ``: {Momentum, Index1, Index2}\>", 
            xx]]; \n\(xx++\)]; \n\n\n
    extvert = extbarevert + extcorrvertthree + extcorrvertfour; \n
    numindices = extlegs + numintind; \nClear[xx, yy, zz]; \n\n\)\)], "Input",\

  CellMargins->{{45, Inherited}, {Inherited, Inherited}},
  CellOpen->False],

Cell[BoxData[
    \(\(\nDoAgain = 1; \n
    While[DoAgain == 1, \n\t
      \(\((\n\n (*
          \(--\(--\(--
                \(--\(--
                    \(--\(--
                        \(--\(--
                            \(--\(--
                                \(--\(--
                                    \(--\(--
                                        \(--\(--
                                        \(--\(--
                                        \(--\(--\(--\(--
                                        \(--\(--\(--\(--\(--\(--\(--\(--
                                        \(--\(--\(--\(--\(----
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\
\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)*) \n\n
         (*\ Initializes\ the\ values\ for\ DR, DA, DF, GR, GRo, GF..., GE, 
          MR1, MR2, ..., MT\ for\ all\ vertices\ to\ 1\ *) \n\n
        Do[{DR[xx, ind[yy]], DA[xx, ind[yy]], DF[xx, ind[yy]]} = {1, 1, 1}, 
          \n{xx, 1, prop}, {yy, 1, numindices}]; \n\t\n
        Do[{\ GR[xx, ind[yy]], GRi[xx, ind[yy]], GRo[xx, ind[yy]], 
              GF[xx, ind[yy]], GFi[xx, ind[yy]], \n\t\t\ \ \ \ 
              GFo[xx, ind[yy]], GE[xx, ind[yy]]} = {1, 1, 1, 1, 1, 1, 1}, 
          \n{xx, 1, extcorrvertthree}, {yy, 1, numindices}]; \n\n
        Do[{MR1[xx, ind[yy]], MR2[xx, ind[yy]], MR3[xx, ind[yy]], 
              MR4[xx, ind[yy]], MA[xx, ind[yy]], MB[xx, ind[yy]], 
              MC[xx, ind[yy]], MD[xx, ind[yy]], ME[xx, ind[yy]], 
              MF[xx, ind[yy]], M\[Alpha][xx, ind[yy]], M\[Beta][xx, ind[yy]], 
              M\[Gamma][xx, ind[yy]], M\[Delta][xx, ind[yy]], MT[xx, ind[yy]]}
               = \n\t\t\ {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, \n
          \t{xx, 1, extcorrvertfour}, {yy, 1, numindices}]; \n\n\n\n
        Mone = {\(-1\), 1, 1, 1, 1, \(-1\), 1, 1, \(-1\), \(-1\), 1, \(-1\), 
            \(-1\), \(-1\), \(-1\)}; \n
        Mtwo = {1, \(-1\), 1, 1, 1, 1, \(-1\), \(-1\), \(-1\), 1, \(-1\), 1, 
            \(-1\), \(-1\), \(-1\)}; \n
        Mthree = {1, 1, \(-1\), 1, \(-1\), \(-1\), \(-1\), 1, 1, 1, \(-1\), 
            \(-1\), 1, \(-1\), \(-1\)}; \n
        Mfour = {1, 1, 1, \(-1\), \(-1\), 1, 1, \(-1\), 1, \(-1\), \(-1\), 
            \(-1\), \(-1\), 1, \(-1\)}; \n\n
         (*\ Sets\ the\ values\ for\ MR1, \ MR2, \ ..., \ 
          MT\ to\ the\ appropriate\ values\ *) \n
        Do[\n\t{MR1[xx, ecvfourOne[xx]], MR2[xx, ecvfourOne[xx]], 
              MR3[xx, ecvfourOne[xx]], MR4[xx, ecvfourOne[xx]], \n\t\t
              MA[xx, ecvfourOne[xx]], MB[xx, ecvfourOne[xx]], 
              MC[xx, ecvfourOne[xx]], MD[xx, ecvfourOne[xx]], \n\t\t
              ME[xx, ecvfourOne[xx]], MF[xx, ecvfourOne[xx]], 
              M\[Alpha][xx, ecvfourOne[xx]], M\[Beta][xx, ecvfourOne[xx]], \n
              \t\tM\[Gamma][xx, ecvfourOne[xx]], 
              M\[Delta][xx, ecvfourOne[xx]], MT[xx, ecvfourOne[xx]]} = \n
            \t\t\t{MR1[xx, ecvfourOne[xx]], MR2[xx, ecvfourOne[xx]], 
                MR3[xx, ecvfourOne[xx]], MR4[xx, ecvfourOne[xx]], \n\t\t
                MA[xx, ecvfourOne[xx]], MB[xx, ecvfourOne[xx]], 
                MC[xx, ecvfourOne[xx]], MD[xx, ecvfourOne[xx]], \n\t\t
                ME[xx, ecvfourOne[xx]], MF[xx, ecvfourOne[xx]], 
                M\[Alpha][xx, ecvfourOne[xx]], M\[Beta][xx, ecvfourOne[xx]], 
                \n\t\tM\[Gamma][xx, ecvfourOne[xx]], 
                M\[Delta][xx, ecvfourOne[xx]], MT[xx, ecvfourOne[xx]]}*Mone; 
          \n{MR1[xx, ecvfourTwo[xx]], MR2[xx, ecvfourTwo[xx]], 
              MR3[xx, ecvfourTwo[xx]], MR4[xx, ecvfourTwo[xx]], \n\t\t
              MA[xx, ecvfourTwo[xx]], MB[xx, ecvfourTwo[xx]], 
              MC[xx, ecvfourTwo[xx]], MD[xx, ecvfourTwo[xx]], \n\t\t
              ME[xx, ecvfourTwo[xx]], MF[xx, ecvfourTwo[xx]], 
              M\[Alpha][xx, ecvfourTwo[xx]], M\[Beta][xx, ecvfourTwo[xx]], \n
              \t\tM\[Gamma][xx, ecvfourTwo[xx]], 
              M\[Delta][xx, ecvfourTwo[xx]], MT[xx, ecvfourTwo[xx]]} = \n
            \t\t\t{MR1[xx, ecvfourTwo[xx]], MR2[xx, ecvfourTwo[xx]], 
                MR3[xx, ecvfourTwo[xx]], MR4[xx, ecvfourTwo[xx]], \n\t\t
                MA[xx, ecvfourTwo[xx]], MB[xx, ecvfourTwo[xx]], 
                MC[xx, ecvfourTwo[xx]], MD[xx, ecvfourTwo[xx]], \n\t\t
                ME[xx, ecvfourTwo[xx]], MF[xx, ecvfourTwo[xx]], 
                M\[Alpha][xx, ecvfourTwo[xx]], M\[Beta][xx, ecvfourTwo[xx]], 
                \n\t\tM\[Gamma][xx, ecvfourTwo[xx]], 
                M\[Delta][xx, ecvfourTwo[xx]], MT[xx, ecvfourTwo[xx]]}*Mtwo; 
          \n{MR1[xx, ecvfourThree[xx]], MR2[xx, ecvfourThree[xx]], 
              MR3[xx, ecvfourThree[xx]], MR4[xx, ecvfourThree[xx]], \n\t\t
              MA[xx, ecvfourThree[xx]], MB[xx, ecvfourThree[xx]], 
              MC[xx, ecvfourThree[xx]], MD[xx, ecvfourThree[xx]], \n\t\t
              ME[xx, ecvfourThree[xx]], MF[xx, ecvfourThree[xx]], 
              M\[Alpha][xx, ecvfourThree[xx]], 
              M\[Beta][xx, ecvfourThree[xx]], \n\t\t
              M\[Gamma][xx, ecvfourThree[xx]], 
              M\[Delta][xx, ecvfourThree[xx]], MT[xx, ecvfourThree[xx]]} = \n
            \t\t\t{MR1[xx, ecvfourThree[xx]], MR2[xx, ecvfourThree[xx]], 
                MR3[xx, ecvfourThree[xx]], MR4[xx, ecvfourThree[xx]], \n\t\t
                MA[xx, ecvfourThree[xx]], MB[xx, ecvfourThree[xx]], 
                MC[xx, ecvfourThree[xx]], MD[xx, ecvfourThree[xx]], \n\t\t
                ME[xx, ecvfourThree[xx]], MF[xx, ecvfourThree[xx]], 
                M\[Alpha][xx, ecvfourThree[xx]], 
                M\[Beta][xx, ecvfourThree[xx]], \n\t\t
                M\[Gamma][xx, ecvfourThree[xx]], 
                M\[Delta][xx, ecvfourThree[xx]], MT[xx, ecvfourThree[xx]]}*
              Mthree; \n\t
          \({MR1[xx, ecvfourFour[xx]], MR2[xx, ecvfourFour[xx]], 
              MR3[xx, ecvfourFour[xx]], MR4[xx, ecvfourFour[xx]], \n\t\t
              MA[xx, ecvfourFour[xx]], MB[xx, ecvfourFour[xx]], 
              MC[xx, ecvfourFour[xx]], MD[xx, ecvfourFour[xx]], \n\t\t
              ME[xx, ecvfourFour[xx]], MF[xx, ecvfourFour[xx]], 
              M\[Alpha][xx, ecvfourFour[xx]], M\[Beta][xx, ecvfourFour[xx]], 
              \n\t\tM\[Gamma][xx, ecvfourFour[xx]], 
              M\[Delta][xx, ecvfourFour[xx]], MT[xx, ecvfourFour[xx]]} = \n
            \t\t\t\t{MR1[xx, ecvfourFour[xx]], MR2[xx, ecvfourFour[xx]], 
                MR3[xx, ecvfourFour[xx]], MR4[xx, ecvfourFour[xx]], \n\t\t
                MA[xx, ecvfourFour[xx]], MB[xx, ecvfourFour[xx]], 
                MC[xx, ecvfourFour[xx]], MD[xx, ecvfourFour[xx]], \n\t\t
                ME[xx, ecvfourFour[xx]], MF[xx, ecvfourFour[xx]], 
                M\[Alpha][xx, ecvfourFour[xx]], 
                M\[Beta][xx, ecvfourFour[xx]], \n\t\t
                M\[Gamma][xx, ecvfourFour[xx]], 
                M\[Delta][xx, ecvfourFour[xx]], MT[xx, ecvfourFour[xx]]}*
              Mfour; \)\n, {xx, 1, extcorrvertfour}]; \n\n\n\n
         (*\(--\(--
              \(--\(--\(--
                    \(--\(--
                        \(--\(--
                            \(--\(--
                                \(--\(--
                                    \(--\(--
                                        \(--\(--
                                        \(--\(--
                                        \(--\(--\(--\(--
                                        \(--\(--\(--\(--\(--\(--\(--\(--
                                        \(--\(---
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\
\)\)\)\)\)\)\)\)\)\)\)\)\)\)*) \n\n
        Gorigin = {1, \(-1\), 1, \(-1\), 1, \(-1\), \(-1\)}; \n
        Gmiddle = {\(-1\), 1, 1, 1, \(-1\), \(-1\), \(-1\)}; \n
        Gterm = {1, 1, \(-1\), \(-1\), \(-1\), 1, \(-1\)}; \n\n
         (*\ Sets\ the\ values\ for\ GR, GRi, GRo, ...\ , GE\ to\ \n
          \t\t\torigin, middle, \ 
          and\ term\ with\ the\ appropriate\ verts\ *) \n
        Do[\n
          \ \ \ \t{GR[xx, ecvthreeOg[xx]], GRi[xx, ecvthreeOg[xx]], 
              GRo[xx, ecvthreeOg[xx]], GF[xx, ecvthreeOg[xx]], \n\t\t\ \ \ 
              GFi[xx, ecvthreeOg[xx]], GFo[xx, ecvthreeOg[xx]], 
              GE[xx, ecvthreeOg[xx]]} = \n
            \t\t\t{GR[xx, ecvthreeOg[xx]], GRi[xx, ecvthreeOg[xx]], 
                GRo[xx, ecvthreeOg[xx]], GF[xx, ecvthreeOg[xx]], \n\t\t\ \ \ 
                GFi[xx, ecvthreeOg[xx]], GFo[xx, ecvthreeOg[xx]], 
                GE[xx, ecvthreeOg[xx]]}*Gorigin; 
          \n{GR[xx, ecvthreeMid[xx]], GRi[xx, ecvthreeMid[xx]], 
              GRo[xx, ecvthreeMid[xx]], GF[xx, ecvthreeMid[xx]], \n\t\t\ \ \ 
              GFi[xx, ecvthreeMid[xx]], GFo[xx, ecvthreeMid[xx]], 
              GE[xx, ecvthreeMid[xx]]} = \n
            \t\t\t{GR[xx, ecvthreeMid[xx]], GRi[xx, ecvthreeMid[xx]], 
                GRo[xx, ecvthreeMid[xx]], GF[xx, ecvthreeMid[xx]], \n
                \t\t\ \ \ GFi[xx, ecvthreeMid[xx]], GFo[xx, ecvthreeMid[xx]], 
                GE[xx, ecvthreeMid[xx]]}*Gmiddle; \n
          \({GR[xx, ecvthreeTm[xx]], GRi[xx, ecvthreeTm[xx]], 
              GRo[xx, ecvthreeTm[xx]], GF[xx, ecvthreeTm[xx]], \n\t\t\ \ \ 
              GFi[xx, ecvthreeTm[xx]], GFo[xx, ecvthreeTm[xx]], 
              GE[xx, ecvthreeTm[xx]]} = \n
            \t\t\t\t{GR[xx, ecvthreeTm[xx]], GRi[xx, ecvthreeTm[xx]], 
                GRo[xx, ecvthreeTm[xx]], GF[xx, ecvthreeTm[xx]], \n\t\t\ \ \ 
                GFi[xx, ecvthreeTm[xx]], GFo[xx, ecvthreeTm[xx]], 
                GE[xx, ecvthreeTm[xx]]}*Gterm; 
          \)\n, {xx, 1, extcorrvertthree}]; \n\n\n\n\n
         (*\(--\(--
              \(--\(--\(--
                    \(--\(--
                        \(--\(--
                            \(--\(--
                                \(--\(--
                                    \(--\(--
                                        \(--\(--
                                        \(--\(--
                                        \(--\(--\(--\(--
                                        \(--\(--\(--\(--\(--\(--\(--\(--
                                        \(--\(--\(--\(--\(----
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\
\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)*) \n\n
         (*\ Sets\ the\ values\ for\ DR, DA, 
          and\ DF\ to\ origin\ and\ term\ with\ the\ appropriate\ verts\ *) \n
        Dorigin = {1, \(-1\), 1}; \nDterm = {\(-1\), 1, 1}; \n\nClear[yy]; \n
        Do[\n{DR[yy, propOg[yy]], DA[yy, propOg[yy]], DF[yy, propOg[yy]]} = \n
            \t\t\t{DR[yy, propOg[yy]], DA[yy, propOg[yy]], 
                DF[yy, propOg[yy]]}*Dorigin; \n\ 
          \({DR[yy, propTm[yy]], DA[yy, propTm[yy]], DF[yy, propTm[yy]]} = \n
            \t\t\t\t{DR[yy, propTm[yy]], DA[yy, propTm[yy]], 
                DF[yy, propTm[yy]]}*Dterm; \)\n, {yy, 1, prop}]; \n\n\n\n
         (*\ Creates\ a\ set\ which\ contains\ subsets\ of\ the\ values\n
          \t\ \ of\ a, b, c, \(...\ for\ each\ prop\), \ 
          ie.\ seq[a] = {{1, \(-1\), 1}, {1, 1, 1}, {\(-1\), 1, 1}}\ *) \n
        Clear[seq, node, temp]; \n
        Do[\(\((node = ind[ww]; \n\ \ \ \ \ \ \ sq = {}; \n\t\ \ \ \ \ 
            Do[\(seq[node] = 
                AppendTo[sq, {DR[xx, node], DA[xx, node], DF[xx, node]}]; 
              \), {xx, 1, prop}]; \n\t\ \ \ \ \ 
            Do[seq[node] = 
                AppendTo[
                  sq, {GR[yy, node], GRi[yy, node], GRo[yy, node], 
                    GF[yy, node], \n\t\t\t\t\tGFi[yy, node], GFo[yy, node], 
                    GE[yy, node]}], {yy, 1, extcorrvertthree}]; \n\t\ \ \ \ \ 
            Do[\n\t\tseq[node] = 
                AppendTo[
                  sq, {MR1[zz, node], MR2[zz, node], MR3[zz, node], \n
                    \t\t\t\t\tMR4[zz, node], MA[zz, node], MB[zz, node], 
                    MC[zz, node], MD[zz, node], ME[zz, node], \n\t\t\t\t\t
                    MF[zz, node], M\[Alpha][zz, node], M\[Beta][zz, node], 
                    M\[Gamma][zz, node], M\[Delta][zz, node], \n\t\t\t\t\t
                    MT[zz, node]}], {zz, 1, extcorrvertfour}]; )\); \), 
          \n{ww, 1, numindices}]; \ \ \ \ \n\n
         (*\ Performs\ Outer[Times, \ ...]\ on\ each\ of\ seq[a], seq[b], ...
          \ , \ and\ yields\ \n
          \t\ \ val[a], val[b], \(...\ containing\ this\ info\)\ *) \n
        For[xx = 1, xx < numindices + 1, \n\ \ \ node = ind[xx]; \n\ \ \ 
          temp = \(seq[node]\)[\([1]\)]; \n\ \ \ 
          For[yy = 2, yy < prop + extcorrvertthree + extcorrvertfour + 1, \n
            \ \ \ \ \ \ \ \ 
            temp = Flatten[Outer[Times, temp, \(seq[node]\)[\([yy]\)]]]; \n
            \ \ \ \(yy++\)]; \n\ \ \ \ val[node] = temp; \n\(xx++\)]; \n\n\n\n
         (*\ Introduces\ tau\ for\ bare\ vertices\ *) \n
        Do[val[tau[xx]] = \(-val[tau[xx]]\), {xx, 1, numtau}]; \n\n\n\n
         (*\ Sets\ up\ the\ vectors\ to\ evaluate\ Gamma\ and\ M\ *) \n
         (*\ \(--
            \(--\(--\(--
                  \(--\(--
                      \(--\(--
                          \(--\(--
                              \(--\(--
                                  \(--\(--
                                      \(--\(--
                                        \(--\(--
                                        \(--\(--\(--
                                        \(--\(--\(--\(--\(--\(--
                                        \(--\(--\(--\(--\(----
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\
\)\)\)\)\)\)\)\)\)\)\)\)\)\ *) \n\n
         (*\ PI\ \((Two\ External\ Propagators)\)\ *) \nClear[numP, SP]; \n
        numP[1] = {\(-1\), 1}; \ \ \ \ \ \ \ \ \ \ \ \ \ 
        numP[2] = {1, \(-1\)}; \ \ \ \ \ \ \ \ \ \ \ \ \ \ 
        numP[3] = {\(-1\), \(-1\)}; \nSP[1] = PiR; 
        \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ SP[2] = PiA; 
        \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ SP[3] = PiF; \n
        Pchoices = 
          TableForm[{1.\ PiR, \ 2.\ PiA, 3.\ PiF}, 
            TableSpacing -> {0, 15, 15}]; \n\n
         (*\ GAMMA\ \((Three\ External\ Propagators)\)\ *) \nClear[numG, SG]; 
        \nnumG[1] = {1, \(-1\), 1}; \ \ \ \ \ \ \ \ numG[2] = {\(-1\), 1, 1}; 
        \ \ \ \ \ \ \ \ numG[3] = {1, 1, \(-1\)}; \nSG[1] = GammaR; 
        \ \ \ \ \ \ \ \ \ \ \ \ \ \ SG[2] = GammaRi; \ \ \ \ \ \ \ \ \ \ \ 
        SG[3] = GammaRo; \ \ \ \ \ \ \ \ \ \ \ \ \ \ \n
        numG[4] = {\(-1\), 1, \(-1\)}; \ numG[5] = {1, \(-1\), \(-1\)}; 
        \ \ \ \ numG[6] = {\(-1\), \(-1\), 1}; \ 
        numG[7] = {\(-1\), \(-1\), \(-1\)}; \nSG[4] = GammaF; 
        \ \ \ \ \ \ \ \ \ \ \ \ \ \ SG[5] = GammaFi; \ \ \ \ \ 
        SG[6] = GammaFo; \ \ \ \ \ \ SG[7] = GammaE; \n
        Gchoices = 
          TableForm[{{1.\ GR, 2.\ GRi, 3.\ GRo}, {4.\ GF, 5.\ GFi, 6.  GFo}, {
                7.\ GE}}, \n\tTableSpacing -> {0, 15, 15}]; \n\n
         (*\ M\ \((Four\ External\ Propagators)\)\ *) \nClear[numM, SM]; \n
        numM[1] = {\(-1\), 1, 1, 1}; \ \ \ \ \ numM[2] = {1, \(-1\), 1, 1}; 
        \ \ \ \ numM[3] = {1, 1, \(-1\), 1}; \ \ \n
        numM[4] = {1, 1, 1, \(-1\)}; \ \ \ \ \ 
        numM[5] = {1, 1, \(-1\), \(-1\)}; \ numM[6] = {\(-1\), 1, \(-1\), 1}; 
        \nnumM[7] = {1, \(-1\), \(-1\), 1}; \ \ \ \ \ 
        numM[8] = {1, \(-1\), 1, \(-1\)}; \ \ 
        Mnum[9] = {\(-1\), \(-1\), 1, 1}; \n
        numM[10] = {\(-1\), 1, 1, \(-1\)}; \ \ \ \ \ 
        numM[11] = {1, \(-1\), \(-1\), \(-1\)}; \ 
        numM[12] = {\(-1\), 1, \(-1\), \(-1\)}; \n
        numM[13] = {\(-1\), \(-1\), 1, \(-1\)}; \ \ \ \ \ \ \ 
        numM[14] = {\(-1\), \(-1\), \(-1\), 1}; \ \ 
        numM[15] = {\(-1\), \(-1\), \(-1\), \(-1\)}; \nSM[1] = MR1; 
        \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ SM[2] = MR2; 
        \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ SM[3] = MR3; \n
        SM[4] = MR4; \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ 
        SM[5] = MA; \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ 
        SM[6] = MB; \nSM[7] = MC; 
        \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ SM[8] = MD; 
        \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ SM[9] = ME; \n
        SM[10] = MF; \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ 
        SM[11] = M\[Alpha]; \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ 
        SM[12] = M\[Beta]; \nSM[13] = M\[Gamma]; 
        \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ 
        SM[14] = M\[Delta]; \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ 
        SM[15] = MT; \n
        Mchoices = 
          TableForm[{{1.\ MR1, \ 2.\ MR2, \ 3.\ MR3}, {4.\ MR4, 5.  MA, 
                6.  MB}, \n
              \t\t\t\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ {7.  MC, 8.  MD, 9.  ME}, {10.  MF, 
                11.\ Malpha, 12.\ Mbeta}, \n
              \t\t\t\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ {13.\ Mgamma, 14.\ Mdelta, 15.\ MT}}, \n
            \t\tTableSpacing -> {0, 15, 15}]; \n\n\n\t\t\n
         (*\ \(--
            \(--\(--\(--
                  \(--\(--
                      \(--\(--
                          \(--\(--
                              \(--\(--
                                  \(--\(--
                                      \(--\(\(\(\(\(\(\(\(\(\(\(\(\(\(\(\(\(\(\
\(Pi--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)*) \n
        If[extlegs == 2, \n
          \(\((\t\ choice = Input[Pchoices]; \n\t\ symchoice = SP[choice]; \n
            \t\t\t\nFor[xx = 1, xx < extlegs + 1, \n\tmult[extind[xx]] = 1; \n
              \(xx++\)]; \t\n
            For[xx = 1, xx < extlegs + 1, \n\t
              mult[extind[xx]] = mult[extind[xx]]*\(numP[choice]\)[\([xx]\)]; 
              \n\(xx++\)]; \n\t\t\t\n
            For[xx = 1, 
              xx < \((3^prop)\)*\((7^extcorrvertthree)\)*
                    \((15^extcorrvertfour)\) + 1, \nhowmany[xx] = 1; \n
              For[yy = 1, yy < Length[extindset] + 1, \n\t
                howmany[xx] = 
                  howmany[xx]*
                    \((\(val[extindset[\([yy]\)]]\)[\([xx]\)]*
                          mult[extindset[\([yy]\)]] + 1)\); \n\(yy++\)]; \n
              If[howmany[xx] != 0, \(howmany[xx] = 1; \)]; \n\(xx++\)]; )\); 
          \)]; \n\t\n\n
         (*\ \(--
              \(--\(--\(--
                    \(--\(--
                        \(--\(--
                            \(--\(--
                                \(--\(--
                                    \(--\(--
                                        \(-\(\(\(\(\(\(\(\(\(\(\(\(\(\(\(\(\(\
\(Gamma--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--\)--
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\) - *) 
          \nIf[extlegs == 3, \n\t
          \(\((choice = Input[Gchoices]; \n\t\ symchoice = SG[choice]; \n
            \t\t\t\t\n
            For[xx = 1, xx < extlegs + 1, \n\tmult[extind[xx]] = 1; \n
              \(xx++\)]; \t\n
            For[xx = 1, xx < extlegs + 1, \n\t
              mult[extind[xx]] = mult[extind[xx]]*\(numG[choice]\)[\([xx]\)]; 
              \n\(xx++\)]; \n\t\t\t\n
            For[xx = 1, 
              xx < \((3^prop)\)*\((7^extcorrvertthree)\)*
                    \((15^extcorrvertfour)\) + 1, \nhowmany[xx] = 1; \n
              For[yy = 1, yy < Length[extindset] + 1, \n\t
                howmany[xx] = 
                  howmany[xx]*
                    \((\(val[extindset[\([yy]\)]]\)[\([xx]\)]*
                          mult[extindset[\([yy]\)]] + 1)\); \n\(yy++\)]; \n\t
              If[howmany[xx] != 0, \(howmany[xx] = 1; \)]; \n\(xx++\)]; )\); 
          \)]; \n\n\n
         (*\ \(--
              \(--\(--\(--
                    \(--\(--
                        \(--\(--
                            \(--\(--
                                \(--\(--
                                    \(--\(--
                                        \(--\(-
                                        \(\(M--\)--
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\) 
            \(--\(--\(--
                  \(--\(--
                      \(--\(--
                          \(--\(--
                              \(--\(--
                                  \(--\(--
                                      \(--\(--
                                        \(----
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\ *) 
          \nIf[extlegs == 4, \n
          \(\((choice = Input[Mchoices]; \n\tsymchoice = SM[choice]; \n\n
            For[xx = 1, xx < extlegs + 1, \nmult[extind[xx]] = 1; \n
              \(xx++\)]; \t\n
            For[xx = 1, xx < extlegs + 1, \n\t
              mult[extind[xx]] = mult[extind[xx]]*\(numM[choice]\)[\([xx]\)]; 
              \n\(xx++\)]; \n\t\t\t\n
            For[xx = 1, 
              xx < \((3^prop)\)*\((7^extcorrvertthree)\)*
                    \((15^extcorrvertfour)\) + 1, \nhowmany[xx] = 1; \n
              For[yy = 1, yy < Length[extindset] + 1, \n\t
                howmany[xx] = 
                  howmany[xx]*
                    \((\(val[extindset[\([yy]\)]]\)[\([xx]\)]*
                          mult[extindset[\([yy]\)]] + 1)\); \n\(yy++\)]; \n\ 
              If[howmany[xx] != 0, \(howmany[xx] = 1; \)]; \n\(xx++\)]; )\); 
          \)]; \n\n (*\ 
          \(--\(--\(--
                \(--\(--
                    \(--\(--
                        \(--\(--
                            \(--\(--
                                \(--\(--
                                    \(--\(--
                                        \(--\(--
                                        \(--\(--
                                        \(--\(--\(--\(--
                                        \(--\(--\(--\(--\(--\(--\(--\(--
                                        \(--\(--\(--\(---
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\
\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\ *) \t\n
         (*\ Evaluates\ for\ the\ vert\ summed\ over\ in\ the\ integral\ *) \n
        \nFor[xx = 1, xx < \ numintind + 1, \n\ \ \ \ \ \ \ \ 
          node = intind[xx]; \n\t\ \ \ \ \ \ 
          Do[If[\(val[node]\)[\([yy]\)] == \(-1\), howmany[yy] = 0], {yy, 1, 
              \((3^prop)\)*\((7^extcorrvertthree)\)*
                \((15^extcorrvertfour)\)}]; \n\(xx++\)]; \n\n
         (*\ \(--
            \(--\(--\(--
                  \(--\(--
                      \(--\(--
                          \(--\(--
                              \(--\(--
                                  \(--\(--
                                      \(--\(--
                                        \(--\(--
                                        \(--\(--\(--
                                        \(--\(--\(--\(--\(--\(--
                                        \(--\(--\(--\(--\(--\(--\(--\(--\(----
                                        \)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\
\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\)\ *) \n\n
        Clear[DR, DA, DF, Og, Tm, origin, term, symb, results]; \n\n
         (*\ Creates\ a\ table\ for\ the\ combinations\ of\ R, A, 
          F\ and\ the\ different\ momentum\ *) \n
        Dtable = 
          Table[{Subscript[R, propMom[xx]], Subscript[A, propMom[xx]], 
              Subscript[F, propMom[xx]]}, {xx, 1, prop}]; \n
        Dsymb = Dtable[\([1]\)]; \n
        For[xx = 2, xx < prop + 1, \n\ \ \ \ \ \ \ \ 
          Dsymb = Flatten[Outer[Times, Dsymb, Dtable[\([xx]\)]]]; \n
          \(xx++\)]; \nsymb = Dsymb; \n\n\n
         (*\ Creates\ a\ table\ for\ the\ combinations\ of\ Gr, Gri, Gro..., 
          GE\ for\ the\ extcorrvertthree\ and\ Outer\ Times\ this\ with\ 
            existing\ symbol\ *) \n
        If[extcorrvertthree > 0, \n
          Gtable = \n\t\ 
            Table[{Subscript[\[CapitalGamma]R, ecvthreeMom[xx]], 
                Subscript[\[CapitalGamma]Ri, ecvthreeMom[xx]], 
                Subscript[\[CapitalGamma]Ro, ecvthreeMom[xx]], 
                Subscript[\[CapitalGamma]F, ecvthreeMom[xx]], 
                Subscript[\[CapitalGamma]Fi, ecvthreeMom[xx]], 
                Subscript[\[CapitalGamma]Fo, ecvthreeMom[xx]], 
                Subscript[\[CapitalGamma]E, ecvthreeMom[xx]]}, 
              \n{xx, 1, extcorrvertthree}]; \n\n\t
          For[xx = 1, xx < extcorrvertthree + 1, \n\t\ \ \ \ \ 
            symb = Flatten[Outer[Times, symb, Gtable[\([xx]\)]]]; \n
            \(xx++\)]; \n]; \n\n\n
         (*\ Creates\ a\ table\ for\ the\ combinations\ of\ MR1, MR2, ..., 
          MT\ for\ the\ extcorrvertfour\ and\ Outer\ Times\ this\ with\ 
            existing\ symbol\ *) \n
        If[extcorrvertfour > 0, \n
          Mtable = 
            Table[{MR1\_\(ecvfourMom[xx]\), MR2\_\(ecvfourMom[xx]\), 
                MR3\_\(ecvfourMom[xx]\), MR4\_\(ecvfourMom[xx]\), 
                MA\_\(ecvfourMom[xx]\), \n\t\t\t\tMB\_\(ecvfourMom[xx]\), 
                MC\_\(ecvfourMom[xx]\), MD\_\(ecvfourMom[xx]\), 
                ME\_\(ecvfourMom[xx]\), MF\_\(ecvfourMom[xx]\), 
                M\[Alpha]\_\(ecvfourMom[xx]\), \n\t\t\t\t
                M\[Beta]\_\(ecvfourMom[xx]\), M\[Gamma]\_\(ecvfourMom[xx]\), 
                M\[Delta]\_\(ecvfourMom[xx]\), MT\_\(ecvfourMom[xx]\)}, {xx, 
                1, extcorrvertfour}]; \n
          For[xx = 1, xx < extcorrvertfour + 1, \n\t\t
            symb = Flatten[Outer[Times, symb, Mtable[\([xx]\)]]]; \n
            \(xx++\)]; \n]; \n\n\n\n
         (*\ Creates\ a\ table\ of\ howmany\ of\ each\ symbol\ survive, \ 
          and\ removes\ zeros\ *) \n
        vectordata = 
          DeleteCases[
            Table[howmany[xx]*symb[\([xx]\)], {xx, 1, 
                \((3^prop)\)*\((7^extcorrvertthree)\)*
                  \((15^extcorrvertfour)\)}], 0]; \n\n\n
         (*\ Removes\ terms\ by\ evaluating\ through\ components\ of\ the\ 
            propagator\ *) \n
        remzerotable
           = {"\<Remove Terms Which are Zero by Contour Integration?\>", 
            1.\ Yes, 2.\ No}; \nremzero = Input[TableForm[remzerotable]]; \n\n
        If[remzero == 1, \n
          \(\((\n (*\ Start\ of\ if\ remzero\  == \ 1\ *) \n
            vectorres = vectordata; \nvalues = loopvar; \n
            Do[\npoly = vectorres[\([xx]\)]; \n\nClear[upper, char]; \n\n
              For[yy = 1, yy < Length[values] + 1, \nchar = values[\([yy]\)]; 
                \nFor[zz = 1, zz < Length[Variables[poly]] + 1, \n
                  If[MemberQ[
                        \(Level[\(Variables[poly]\)[\([zz]\)], 1]\)[\([2]\)], 
                        char]\n\t\t\t && \n\t\t\ \ 
                      MemberQ[{R, A, F}, 
                        \(Level[\(Variables[poly]\)[\([zz]\)], 1]\)[
                          \([1]\)]], \n\ \ \ \ \ \ \ 
                    \(upper[yy, zz] = 
                      \(Level[\(Variables[poly]\)[\([zz]\)], 1]\)[\([1]\)]; 
                    \), \n (*\ else\ *) \n
                    \(If[MemberQ[
                          \(Level[\(Variables[poly]\)[\([zz]\)], 1]\)[
                            \([2]\)], \(-char\)]\n\t\t\t && \n\t\t\t
                        MemberQ[{R, A, F}, 
                          \(Level[\(Variables[poly]\)[\([zz]\)], 1]\)[
                            \([1]\)]], \t\t\t\n
                      \t\t\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ 
                      \((If[\(Level[\(Variables[poly]\)[\([zz]\)], 1]\)[
                              \([1]\)] == A, \n
                          \t\t\t\t\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \
\ \(upper[yy, zz] = R; \)]; \n\ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \t\t\t\ \ \ \ 
                        If[\(Level[\(Variables[poly]\)[\([zz]\)], 1]\)[
                              \([1]\)] == R, \n
                          \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \t\t\t\t\ \ \ \ \ \
\ \ \(upper[yy, zz] = A; \)]; \n\ \ \ \ \ \ \ \ \ \ \ \ \ \ \t\t\t\t\ \ 
                        If[\(Level[\(Variables[poly]\)[\([zz]\)], 1]\)[
                              \([1]\)] == F, \n
                          \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \t\t\t\t\t\ \ \ \ \ 
                          \(upper[yy, zz] = F; \)]; )\), \n\  (*\ else\ *) \n
                      \ \ upper[yy, zz] = 1]; \)]; \n\(zz++\)]; \n\(yy++\)]; 
              \n\nuppertable = 
                Table[upper[yy, zz], {yy, Length[values]}, {zz, 
                    Length[Variables[poly]]}]; \n\ \ \ \ \ \ \ \n
              uppertable = DeleteCases[uppertable, 1, 2]; \n
              For[yy = 1, yy < Length[uppertable] + 1, \n
                keepval = Length[uppertable[\([yy]\)]]; \t\nkeep = 0; \t\n
                For[zz = 1, zz < Length[uppertable[\([yy]\)]] + 1, \n
                  \ \ \ \ \ \ \ \ \ 
                  If[\(uppertable[\([yy]\)]\)[\([zz]\)] == A, 
                    keep = keep + 1]; \n\(zz++\)]; \n
                If[keep == keepval, vectorres[\([xx]\)] = 0]; \n\(yy++\)]; \n
              \n\(For[yy = 1, yy < Length[uppertable] + 1, \n
                keepval = Length[uppertable[\([yy]\)]]; \t\nkeep = 0; \t\n
                For[zz = 1, zz < Length[uppertable[\([yy]\)]] + 1, \n
                  \ \ \ \ \ \ \ \ \ 
                  If[\(uppertable[\([yy]\)]\)[\([zz]\)] == R, 
                    keep = keep + 1]; \n\(zz++\)]; \n
                If[keep == keepval, vectorres[\([xx]\)] = 0]; \n\(yy++\)]; 
              \)\n, {xx, 1, Length[vectorres]}]; \n\n
            vectordata = DeleteCases[vectorres, 0]; \n)\); \)]; \n
         (*\ End\ of\ If\ remzero\  == \ 1\ *) \n\ntemp = 0; \n
        Do[temp = temp + vectordata[\([xx]\)], {xx, 1, Length[vectordata]}]; 
        \nres = temp; \n\n\n\nClear[test, num, xx, yy, poly, coefres]; \n\n
        If[prop > 3, \n
          test[num_, vv_, ww_, poly_] := \n
            \((\ \ terms = Length[res]; \t\t\n
              p[vv] = {Subscript[R, propMom[vv]], Subscript[A, propMom[vv]], 
                  Subscript[F, propMom[vv]]}; \n
              p[ww] = {Subscript[R, propMom[ww]], Subscript[A, propMom[ww]], 
                  Subscript[F, propMom[ww]]}; \n
              fact = Flatten[Outer[Times, p[vv], p[ww]]]; \n\n
              coefres[num] = 0; \n\nnewpoly = poly; \n
              For[xx = 1, xx < Length[fact] + 1, \n
                coefres[num] = 
                  coefres[num] + 
                    fact[\([xx]\)]*Coefficient[newpoly, fact[\([xx]\)]]; \n
                newpoly = newpoly - Expand[coefres[num]]; \n
                coefres[num] = Factor[coefres[num]]; \n\(xx++\)]; \n)\); \n\n
          \nClear[cfact, answer]; \n
          c1 = {Subscript[R, propMom[1]], Subscript[A, propMom[1]], 
              Subscript[F, propMom[1]]}; \n
          c2 = {Subscript[R, propMom[2]], Subscript[A, propMom[2]], 
              Subscript[F, propMom[2]]}; \n
          cfact = Flatten[\n\t\tOuter[Times, c1, c2]]; \n
          Do[test[xx, 3, 4, Coefficient[res, cfact[\([xx]\)]]], {xx, 1, 
              Length[cfact]}]; \nopenbrack = FromCharacterCode[91]; \n
          closebrack = FromCharacterCode[93]; \nplus = FromCharacterCode[43]; 
          \nanswer = 
            Table[StringForm\n\t\t["\<`` ``````\>", cfact[\([xx]\)], 
                openbrack, coefres[xx], closebrack], {xx, 1, Length[cfact]}]; 
          \n\nDo[If[\(answer[\([xx]\)]\)[\([4]\)] == 0, 
              answer[\([xx]\)] = 0], {xx, 1, Length[answer]}]; \n
          answer = DeleteCases[answer, 0]; ]; \n\n
        If[prop < 4, \n\(answer = res; \)]; \n\n
        comptable = {"\<Compute Coefficient?\>", 1.\ Yes, 2.\ No}; \n
        companswer = Input[TableForm[comptable]]; \n
        If[companswer == 1, \n\t
          \(\((numbtp = Input["\<Number of Bare 3-Point Verticies\>"]; \n\t\t
            numbfp = Input["\<Number of Bare 4-Point Verticies\>"]; \n\t\t
            compfactor = 
              1/2*\((1/2)\)^prop*\((1/4)\)^extcorrvertthree*
                \((1/8)\)^extcorrvertfour*\((2)\)^numindices*\((I)\)^prop*
                \((\(-I\)\ g)\)^numbtp*\((\(-I\)\ \[Lambda])\)^numbfp; \n\t\t
            If[extlegs == 2, \(compfactor = compfactor*I; \)]; \n\t\t
            difstring = StringForm["\<``  \[Integral]\>", compfactor]; )\); 
          \)]; \n\n\t
        If[companswer == 2, \(difstring = "\< \[Integral]\>"; \)]; \n\n
        difrespect = "\<\>"; \n
        For[xx = 1, xx < Length[loopvar] + 1, \n
          difrespect = 
            difrespect<>"\<\[DifferentialD]\>"<>ToString[loopvar[\([xx]\)]]<>
              "\< \>"; \n\(xx++\)]; \n\t\t\n
        numcoef = StringForm["\<`` ``\>", difstring, difrespect]; \n\t\t\n
        propset = {}; \n
        Do[AppendTo[propset, extlegMom[xx]], {xx, 1, extlegs}]; \n
        Print["\<   \>"]; \nPrint["\<   \>"]; \n
        Print["\</////////////////////////////////////////////////////////\>"]\
; \nOutput = 
          Table[{xx, StringForm["\<``\>", propMom[xx]], propOg[xx], 
              propTm[xx]}, {xx, 1, prop}]; \n
        PrependTo[Output, {Prop, Mom, Index1, Index2}]; \n
        Print[TableForm[Output]]; \n
        If[numtau > 0, \(Print[StringForm["\<Tau Set: ``\>", tauset]]; \)]; \n
        If[numtau == 0, Print["\<No Tau's\>"]]; \n
        If[remzero == 1, 
          Print["\<Terms removed that are zero by contour integration\>"]]; \n
        If[remzero == 2, 
          Print["\<Terms not removed that are zero by contour \
integration\>"]]; \nPrint["\< \>"]; \n\n
        For[xx = 1, xx < extcorrvertthree + 1, \n\t
          Print[StringForm["\<`` = ``\>", 
              Subscript[\[CapitalGamma], ecvthreeMom[xx]], 
              Subscript[\[CapitalGamma], threeLabSet[xx]]]]; \n\t
          Print[StringForm["\<Indices: (``,``,``)\>", ecvthreeOg[xx], 
              ecvthreeMid[xx], ecvthreeTm[xx]]]; \t\t\n\(xx++\)]; \n\n\n
        For[xx = 1, xx < extcorrvertfour + 1, \n\t
          Print[StringForm["\<`` = ``\>", Subscript[M, ecvfourMom[xx]], 
              Subscript[M, fourLabSet[xx]]]]; \n\t
          Print[StringForm["\<Indices: (``,``,``,``)\>", ecvfourOne[xx], 
              ecvfourTwo[xx], ecvfourThree[xx], ecvfourFour[xx]]]; \n
          \(xx++\)]; \n\nPrint["\< \>"]; \nPrint["\< \>"]; \n
        Print[symchoice\_propset]; \n
        Print[StringForm["\<`` Terms\>", Length[res]]]; \n
        Print["\<************************************************************\
\>"]; \nPrint[StringForm["\<`` \>", numcoef]]; \nPrint[TableForm[answer]]; \n
        Print["\<************************************************************\
\>"]; \n\t\n
        Againtable
           = {"\<Do You Want to Choose Another Combination of External \
Indices?\>", 1.\ Yes, 2.\ No}; \nDoAgain = Input[TableForm[Againtable]]; \n)
        \); \)]; \ \)\)], "Input",
  CellMargins->{{45, Inherited}, {Inherited, Inherited}},
  CellOpen->False]
},
FrontEndVersion->"Microsoft Windows 3.0",
ScreenRectangle->{{0, 1024}, {0, 712}},
AutoGeneratedPackage->None,
WindowToolbars->{"RulerBar", "EditBar"},
WindowSize->{816, 406},
WindowMargins->{{12, Automatic}, {Automatic, 11}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
StyleDefinitions -> "Default.nb"
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1709, 49, 524, 8, 19, "Input",
  CellOpen->False],
Cell[2236, 59, 2876, 56, 19, "Input",
  CellOpen->False],
Cell[5115, 117, 34734, 614, 19, "Input",
  CellOpen->False]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


